Assessing the Impact of Packing on Machine Learning-Based Malware Detection and Classification Systems

The proliferation of malware, particularly through the use of packing, presents a significant challenge to static analysis and signature-based malware detection techniques. The application of packing to the original executable code renders extracting meaningful features and signatures challenging. To deal with the increasing amount of malware in the wild, researchers and anti-malware companies started harnessing machine learning capabilities with very promising results. However, little is known about the effects of packing on static machine learning-based malware detection and classification systems. This work addresses this gap by investigating the impact of packing on the performance of static machine learning-based models used for malware detection and classification, with a particular focus on those using visualisation techniques. To this end, we present a comprehensive analysis of various packing techniques and their effects on the performance of machine learning-based detectors and classifiers. Our findings highlight the limitations of current static detection and classification systems and underscore the need to be proactive to effectively counteract the evolving tactics of malware authors.

==> media/viz_clusters.py <==
from scipy.spatial import ConvexHull
import numpy as np
import matplotlib.pyplot as plt
from sklearn.preprocessing import MinMaxScaler
import pandas as pd
import numpy as np
# Read your data
data = pd.read_csv('fuzzy_clusters.csv')


# Unique clusters and families
clusters = data['cluster'].unique()
families = sorted(data['family'].unique())

colors = plt.cm.plasma(np.linspace(0, 1, len(families)))  # Adjusted to use viridis for demonstration, you can choose any
# Assigning a central position for each cluster
# For simplicity, we'll arrange these in a grid-like pattern
n_clusters = len(clusters)
grid_size = int(np.ceil(np.sqrt(n_clusters)))
cluster_positions = {cluster: (i % grid_size, i // grid_size) for i, cluster in enumerate(clusters)}

# Initial positions for nodes: Randomly around the cluster's center
# We'll store these positions in a DataFrame
positions = pd.DataFrame(index=data.index, columns=['x', 'y'])

for cluster in clusters:
    cluster_data = data[data['cluster'] == cluster]
    center_x, center_y = cluster_positions[cluster]
    
    # Random positions around the center
    np.random.seed(42)  # For reproducibility
    positions.loc[cluster_data.index, 'x'] = np.random.normal(center_x, 0.1, size=len(cluster_data))
    positions.loc[cluster_data.index, 'y'] = np.random.normal(center_y, 0.1, size=len(cluster_data))

# Normalize positions for better visualization
scaler = MinMaxScaler()
positions[['x', 'y']] = scaler.fit_transform(positions)

majority_family_per_cluster = data.groupby('cluster')['family'].agg(lambda x: x.mode().iloc[0])

# Calculate the centroid of families across all clusters to determine movement for minority nodes
family_centroids = positions.join(data['family']).groupby('family').mean()

# For each minority node, adjust its position
for cluster in clusters:
    cluster_indices = data[data['cluster'] == cluster].index
    majority_family = majority_family_per_cluster[cluster]
    
    # Nodes with the minority label within the cluster
    minority_nodes = data.loc[cluster_indices][data['family'] != majority_family]
    
    for index, row in minority_nodes.iterrows():
        current_family = row['family']
        # Target position: Towards the centroid of the current family across clusters
        target_x, target_y = family_centroids.loc[current_family]
        
        # Adjust position slightly towards the target
        positions.at[index, 'x'] = (positions.at[index, 'x'] + target_x) / 2
        positions.at[index, 'y'] = (positions.at[index, 'y'] + target_y) / 2

fig, ax = plt.subplots(figsize=(12, 8))


# Draw polygons around clusters to represent their boundaries
for cluster in clusters:
    cluster_indices = data[data['cluster'] == cluster].index
    cluster_positions = positions.loc[cluster_indices]
    
    if len(cluster_positions) > 2:  # A hull requires at least 3 points
        hull = ConvexHull(cluster_positions)
        for simplex in hull.simplices:
            ax.plot(cluster_positions.iloc[simplex, 0], cluster_positions.iloc[simplex, 1], 'k-', lw=1)

# Plot nodes with colors based on their family - This block replaces the previous plotting
for i, family in enumerate(families):
    family_indices = data[data['family'] == family].index
    ax.scatter(positions.loc[family_indices, 'x'], positions.loc[family_indices, 'y'], 
               label=family, s=50, color=colors[i], alpha=0.6,marker='o')  # Correct color and marker

ax.legend(loc='upper left', bbox_to_anchor=(1,1), ncol=1, frameon=False,fontsize='large')

# Remove top and right borders
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# Remove bottom and left borders
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

# Remove ticks and tick labels
ax.tick_params(bottom=False, left=False)  # Hides the ticks
ax.set_xticklabels([])
ax.set_yticklabels([])

plt.show()
